A Catalogue of Ultracompact Mass-Transferring White Dwarf Binaries

We present an overview and catalogue of all known mass-transferring binary systems that have white dwarf accretors and orbital periods shorter than 70 minutes, including the AM CVn-type binary systems and a number of related objects. In this paper, we provide an overview of the literature background and describe recent breakthroughs, open questions, and connections to other fields. This overview is intended to provide a starting point for researchers who are relatively new to the fields of ultracompact binaries or AM CVn-type binaries. We define the scope of the catalogue (the criteria for inclusion) and describe its format and contents (what data have been included for each target). We also summarise the observed properties of the known mass-transferring ultracompact binaries, including their orbital periods and component stellar masses and radii. The catalogue presented here aims to provide a central resource to enable researchers to track the current status of the known sample. At the time of writing, the catalogue includes 123 confirmed binaries and 29 candidates. The catalogue is hosted on a public platform (Zenodo) with version control, and will be updated regularly.

==> Figures/big_period_plot.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co


if __name__ == '__main__':

    if "-h" in argv:
        print ("big_period_plot.py usage")
        raise SystemExit

    mg.formatGraph(xlabel='Orbital period [min]', ylabel='Number', grid=False)

    with fits.open('ritter_kolb.fits') as hdul:
        data_cvs = hdul[1].data
        periods_cvs = hdul[1].data['Orb.per']*24*60
    polar = np.array([data_cvs['Type1'][j]=='AM' or data_cvs['Type2'][j]=='AM' or data_cvs['Type3'][j]=='AM' or data_cvs['Type4'][j]=='AM' for j in range(len(periods_cvs))], dtype=bool)
    ip = np.array([data_cvs['Type1'][j]=='IP' or data_cvs['Type2'][j]=='IP' or data_cvs['Type3'][j]=='IP' or data_cvs['Type4'][j]=='IP' for j in range(len(periods_cvs))], dtype=bool)
    ok_cvs = (periods_cvs > 75) & (~ip) & (~polar)
    periods_cvs = periods_cvs[ok_cvs]

    periods_ecvs = np.loadtxt('evolved_periods.txt')

    with fits.open('/home/matthew/work/amcvns/catalogue/generate_catalogue/amcvn_catalogue.fits') as hdul:
        data = hdul[1].data
    ok = data['confirmed'] & ~data['Has_optical_hydrogen']
    periods_amcvns = data['Period'][ok]





    bins = np.logspace(0.5,4,48)
    
    plt.hist(periods_cvs,bins=bins, histtype='step', color='k', label='CVs')
    plt.hist(periods_ecvs,bins=bins, histtype='step', color=(1,0,1,0.3), edgecolor=(1,0,1,1), label='Evolved CVs', hatch='\\\\')
    plt.hist(periods_amcvns,bins=bins, histtype='stepfilled', color=(0,0,1,0.3), edgecolor=(0,0,1,1), label='AM CVn-type')
    plt.xscale('log')
    plt.yscale('log')
    plt.legend(loc='upper right')

    plt.savefig("big_period_plot.pdf")
    plt.show()

==> Figures/ucxb_periods.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co


if __name__ == '__main__':

    if "-h" in argv:
        print ("ucxb_periods.py usage")
        raise SystemExit


    mg.formatGraph(xlabel='Porb [min]', ylabel='Number')

    fname = '/home/matthew/work/general_data/ultra_comp_cat_ucxbs_armas_padilla_2023.fits'

    with fits.open(fname) as hdul:
        data = hdul[1].data

    
    porb = data['Porb']
    in_gc = np.array(['(in' in n for n in data['OName']], dtype=bool)

    print(np.sum(in_gc))

    plt.xscale('log')
    bins = np.logspace(1,2.1,20)
    plt.hist(porb, bins=bins)
    plt.hist(porb[~in_gc], bins=bins)

    plt.show()
